How do stars affect $\psi$DM halos?

Wave dark matter ($\psi$DM) predicts a compact soliton core and a granular halo in every galaxy. This work presents the first simulation study of an elliptical galaxy by including both stars and $\psi$DM, focusing on the systematic changes of the central soliton and halo granules. With the addition of stars in the inner halo, we find the soliton core consistently becomes more prominent by absorbing mass from the host halo than that without stars, and the halo granules become "non-isothermal", "hotter" in the inner halo and "cooler" in the outer halo, as opposed to the isothermal halo in pure $\psi$DM cosmological simulations. Moreover, the composite (star+$\psi$DM) mass density is found to follow a $r^{-2}$ isothermal profile near the half-light radius in most cases. Most striking is the velocity dispersion of halo stars that increases rapidly toward the galactic center by a factor of at least 2 inside the half-light radius caused by the deepened soliton gravitational potential, a result that compares favorably with observations of elliptical galaxies and bulges in spiral galaxies. However in some rare situations we find a phase segregation turning a compact distribution of stars into two distinct populations with high and very low velocity dispersions; while the high-velocity component mostly resides in the halo, the very low-velocity component is bound to the interior of the soliton core, resembling stars in faint dwarf spheroidal galaxies.

==> Compile.sh <==
TARGET=psiDMnStars

rm -f $TARGET.dvi $TARGET.aux $TARGET.log $TARGET.bbl $TARGET.blg $TARGET.pdf

latex  $TARGET.tex
bibtex $TARGET
latex  $TARGET.tex
latex  $TARGET.tex
latex  $TARGET.tex
dvipdf $TARGET.dvi


